Metrology and Many-Body Physics with Ultracold Metastable Helium

Ultracold dilute gases provide ideal settings for measurements of atomic structure. Helium has an internal structure sufficiently simple to permit highly accurate predictions of its resonances and transition rates. Precise laser spectroscopy of helium thus yields empirical constraints on such calculations. These are desirable in the ongoing investigations seeking to reconcile the disagreement between independent determinations of nuclear charge radius data in both hydrogenic and helium atoms. Either the size of these particles are truly constant and quantum electrodynamics (QED) is flawed, or the theory is correct and some new physics is at play at the atomic scale. Ultracold bose gases also serve as ideal testing ground to better understand the physics of Bose-Einstein condensation, superfluidity, and the effects of weak interactions in condensed-matter systems. The large internal energy of helium's metastable excited state enables the measurement of the momentum of single atoms, providing a new lens through which to examine both weakly-interacting and strongly-correlated systems. This feature is employed to investigate the quantum depletion of a BEC after expansion into the far-field. Finally, the appendix reports on early progress towards the realization of an optical lattice trap for helium.

==> fig/lattice/bake_record.m <==
dpath = 'december_bake_log_2.csv';
text = readtable(dpath);


thermocouple_labels = ["on_6in_cross",	 "on_6_way_cross",	"GV","LVIS_Gate",...
    "Kimball",	 "on_13.2in_top", "on_13.25in_bottom", "T_sub", "Turbo_body",...
    "RGA","on_6in_T"];
variac_labels =  ["vac_13.25in_top","vac_13.25in_bottom",...
    "vac_Kimball_6_way_cross_GV","vac_RGA","vac_T_sub_6in_T", "vac_6in_cross"];



num_tcs = length(thermocouple_labels);
num_variacs = length(variac_labels);
vnames = ['Date','Time','Timestamp',thermocouple_labels,variac_labels,'pressure'];
tcs_records = table2array(text(:,3:13));
vac_records = text(:,14:(end-1));
% convert all variacs to percentages...
num_entries = size(vac_records,1);
vac_array = nan(size(vac_records));
for idx=1:num_entries
    vac_array(idx,1:4) = table2array(vac_records(idx,1:4));
    for entry = 5:6
        if ~isempty(vac_records{idx,entry}{1})
            vac_array(idx,entry)=str2num(strrep(vac_records{idx,entry}{1},'%',''));
        end
    end
end

switch_off = find(isnan(table2array(text(:,3))));

cmin = min(vac_array);
cmax = max(vac_array);
vac_array = rescale(vac_array,'InputMin',cmin,'InputMax',cmax);

vac_array(switch_off,:) = 0;



vac_table = array2table(vac_array,'VariableNames',variac_labels);
year = '2018';
ptab = table();
ptab.Date = text.Date;
ptab.Time = text.Time;
timestamp = zeros(length(ptab.Date),1);
for idx = 1:length(timestamp)
    timestamp(idx) = posixtime(datetime([year,'-12-',strrep(ptab.Date{idx},'-Dec',' '),ptab.Time{idx},':00']));
end
ptab.Timestamp = timestamp;
pressure_rec = zeros(size(timestamp));
for idx = 1:length(timestamp)
    this_entry = text.pressure{idx};
    if ~isempty(this_entry)
        val = str2num(strrep(this_entry,'x','*'));
        pressure_rec(idx) = val;
    else
        pressure_rec(idx) = nan;
    end
end
ptab.Pressure = pressure_rec;
tc_table = array2table(tcs_records,'VariableNames',thermocouple_labels);

bake_table = [ptab,tc_table,vac_table];

tc_colors = distinguishable_colors(num_tcs);

horz_time = ((bake_table.Timestamp)-bake_table.Timestamp(1))/3600;

stfig('Bake')
clf
set(gcf,'defaultAxesColorOrder',[[0,0,0]; [0,0,0]]);
subplot(3,1,[1,2])

yyaxis left
hold on
P = plot(horz_time([1:switch_off-1,switch_off+1:end]),...
    1e6*bake_table.Pressure([1:switch_off-1,switch_off+1:end]),'k','LineWidth',3);
ylabel('Pressure (nAtm)')
set(gca,'Yscale','log')

yyaxis right
T = plot(horz_time([1:switch_off-1,switch_off+1:end]),...
    table2array(bake_table([1:switch_off-1,switch_off+1:end],5:15)),'--.','MarkerSize',20,'LineWidth',1.5);
legend([P,T(1)],{'Pressure','Temps'},'Location','NE')

set(gca,'ColorOrder',tc_colors)
xticks([])
ylabel('Temp ($^\circ$C)')
set(gca,'FontSize',20)

subplot(3,1,3)
cord2 = magma(num_variacs);
hold on
for vac = 1:num_variacs
    this_trace = vac_array(:,vac);
    set_pts = ~isnan(this_trace);
    plot(horz_time(set_pts),100*rescale(this_trace(set_pts)),':.','LineWidth',2,'MarkerSize',25)
end
set(gca,'ColorOrder',cord2)
ylabel('Tape heat (a.u.)')

set(gca,'FontSize',20)
xlabel('Bake time (h)')
%%

dpath = 'ti_sub_record.csv';
ts_data = readtable(dpath);

% %
year = '2018';
ts_table = table();
ts_table.Date = ts_data.Date;
ts_table.Time = ts_data.Time;
ts_table.on_time = ts_data.on_time;
ts_table.off_time = ts_data.off_time;
timestamp = zeros(length(ts_table.Date),1);
for idx = 1:length(timestamp)
    timestamp(idx) =posixtime(datetime(sprintf('%s %s',ts_data.Date(idx),ts_data.Time(idx))));
end
ts_table.timestamp = timestamp - timestamp(1);

ts_table.P_spike = cellfun(@(x) str2num(x),ts_data.P_spike);
ts_table.P_relax = cellfun(@(x) str2num(x),ts_data.P_relax);
ts_table.duty_cycle = ts_table.on_time./(ts_table.on_time+ts_table.off_time);
ts_table = ts_table(1:21,:);

torr2atm = .00132;

ts_colors = plasma(4);

stfig('TiSub');
clf
set(gcf,'defaultAxesColorOrder',[[0,0,0]; ts_colors(2,:)]);
yyaxis left
hold on
plot(ts_table.timestamp(~isnan(ts_table.P_spike))/(24*3600),1e9*torr2atm*ts_table.P_spike(~isnan(ts_table.P_spike)),'--.',...
    'MarkerSize',25,'LineWidth',2,'Color',ts_colors(3,:))
plot(ts_table.timestamp/(24*3600),1e9*torr2atm*ts_table.P_relax,'--.',...
    'MarkerSize',25,'LineWidth',2,'Color',ts_colors(1,:))

ylabel('Pressure (nAtm)')
xlabel('Elapsed time (days)')
ylim([1e-4,1.5e-1])
set(gca,'Yscale','log','FontSize',18)


yyaxis right
plot(ts_table.timestamp/(24*3600),ts_table.duty_cycle,':.','LineWidth',...
    2,'MarkerSize',25,'Color',ts_colors(2,:))
plot(ts_table.timestamp(16)*[1,1]/(24*3600),[0,ts_table.duty_cycle(16)],...
    'k--','LineWidth',1,'Color',ts_colors(2,:))
ylabel('Ti-Sub duty cycle')
ylim([0,1])


legend('Spike pressure','Relax pressure','Duty cycle')

% subplot(3,1,3)
% hold on
% % bar(ts_table.timestamp/(24*3600),[ts_table.on_time,ts_table.off_time],'stacked','BarWidth',10)
% area(ts_table.timestamp/(24*3600),[ts_table.off_time,ts_table.on_time])

% legend('Time of','Time on')









==> makedraft.py <==
import os
import sys
import datetime
import argparse

# get current datestamp string
# Run pdflatex/bibtex/pdflatex/pdflatex 
# Save in drafts/datestamp/etc
# Include the mtodo
# Update a word count somehow??? Possibly other stats - page num, etc

p = argparse.ArgumentParser()
p.add_argument('-f',nargs = '?',default='main', const = 'main')
p.add_argument('-b',nargs = '?',default=True, const = True)
p.add_argument('-t',nargs = '?',default='draft', const = 'draft')
p.add_argument('-r',nargs = '?',default=False, const = False)
args = p.parse_args()
fname_in = args.f
recompile_bib = args.b
fname_out = args.t
refresh = args.r
datestring = str(datetime.datetime.now())[:10].replace('-','')

os.system('py ctodo.py')

# compilecommand = 'pdflatex {fin} -jobname=drafts/{fin}/{datestr}/{datestr}_{fout}'.format(datestr=datestring,fin=fname_in,fout = fname_out)
jobname = 'drafts/{datestr}/{datestr}_{fin}_{fout}'.format(datestr=datestring,fin=fname_in,fout = fname_out)
compilecommand = 'pdflatex main -jobname={jobname}'.format(fin=fname_in,jobname=jobname)
if refresh:
	print('Deleting old draft!')
	os.system('rm -rf drafts/{fin}/{datestr}'.format(datestr=datestring,fin=fname_in))
print('Compile command: ',compilecommand)
os.system(compilecommand)
if recompile_bib==True:
	print('Recompiling bib from aux file...')
	bibcommand = 'biber {fin}'.format(fin=jobname)
	os.system(bibcommand)
	print('Recompiling PDF...')
	os.system(compilecommand)
	os.system(compilecommand)
os.system('start "" {jobname}.pdf'.format(jobname=jobname))
